The weak-gravity bound and the need for spin in asymptotically safe matter-gravity models

We discover a weak-gravity bound in scalar-gravity systems in the asymptotic-safety paradigm. The weak-gravity bound arises in these systems under the approximations we make, when gravitational fluctuations exceed a critical strength. Beyond this critical strength, gravitational fluctuations can generate complex fixed-point values in higher-order scalar interactions. Asymptotic safety can thus only be realized at sufficiently weak gravitational interactions. We find that within truncations of the matter-gravity dynamics, the fixed point lies beyond the critical strength, unless spinning matter, i.e., fermions and vectors, is also included in the model.

==> anc/RG_equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    220038,       5834]
NotebookOptionsPosition[    215932,       5753]
NotebookOutlinePosition[    216328,       5769]
CellTagsIndexPosition[    216285,       5766]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Gravity + Scalars: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", 
     SubscriptBox["N", "\[Phi]"], ")"}], "-"}], TraditionalForm]],
  ExpressionUUID->"43d8814e-3224-483e-81c4-f5e8988607a8"],
 " and shift-symmetry "
}], "Chapter",
 CellChangeTimes->{{3.834655564800387*^9, 
  3.8346556718455877`*^9}},ExpressionUUID->"26c773ea-ecf4-463e-badc-\
2d979c935ff3"],

Cell[TextData[{
 "In this section we present the RG-equations derived from truncation defined \
by Eq. (4.14).\nThe results presented here were obtained in ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "fba08f7f-02f8-4db9-a423-510fd8d6f1f9"],
 "-dimensions and with arbitrary gauge parameter ",
 Cell[BoxData[
  FormBox["\[Beta]", TraditionalForm]],ExpressionUUID->
  "1bd532ac-2b9b-4df1-ac2d-021646bcc11d"],
 ".\n\n\[DoubleStruckG]1 and \[DoubleStruckG]2 represent dimensionless \
couplings and follow the notation from Sec. 4.2.\n",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2af4c0c1-12c5-4a8a-9e78-36689b3333ac"],
 " and ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "91cb3113-f503-4dbf-b038-7546e3cff887"],
 " denote the dimensionless Newton coupling and cosmological constant, \
respectively.\n\[Eta]h and \[Eta]\[Phi] denote the graviton and scalar field \
anomalous dimensions, respectively."
}], "Text",
 CellChangeTimes->{{3.8346636484263163`*^9, 3.834663833487817*^9}, {
  3.8346639395941143`*^9, 3.834663984812851*^9}, {3.8346673342545347`*^9, 
  3.834667513726119*^9}, {3.834667755303081*^9, 3.834667779461133*^9}},
 FontWeight->"Bold",ExpressionUUID->"19cfc80a-ce04-4757-b5a8-d8a38cb3afd4"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "\[Phi]"], TraditionalForm]],ExpressionUUID->
  "3bc4f2ae-28a8-4dc6-a1a2-f9432f7c4706"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622048652973`*^9}, {
  3.834662499967651*^9, 
  3.834662500180653*^9}},ExpressionUUID->"79d58df7-2f62-4d28-9256-\
76a0f5dc0e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]\[Phi]Diagrams", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"d", " ", "N\[Phi]"}]}], ")"}], " ", 
          "\[DoubleStruckG]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "+", "N\[Phi]"}], ")"}], " ", 
          "\[DoubleStruckG]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "d"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "5"], "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Eta]h"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"8", " ", "\[Beta]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Eta]h"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "\[Eta]h"}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"5", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834657860043585*^9, 3.834657867992485*^9}, {
   3.834657984893594*^9, 3.8346580010200367`*^9}, 3.834658095253686*^9, 
   3.834662196433113*^9, {3.8346624665197678`*^9, 3.834662472472334*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0e1245ba-a887-49fb-aaf6-681afad3f4d7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["\[DoubleStruckG]", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5bb818fd-a458-4e9e-b148-f853b2aaa5ea"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 
  3.834662486592956*^9}},ExpressionUUID->"2a92eb7e-11c3-40ab-a79f-\
a5b96da6dc11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[DoubleStruckG]1Diagrams", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", "N\[Phi]"}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "N\[Phi]"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[DoubleStruckG]1", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "N\[Phi]"}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "N\[Phi]"}], ")"}]}]}], ")"}], " ", 
          "\[DoubleStruckG]1", " ", "\[DoubleStruckG]2"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "d"}], "+", "N\[Phi]"}], ")"}], " ", 
          SuperscriptBox["\[DoubleStruckG]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"10", " ", "d"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", "\[DoubleStruckG]1"}], 
            "-", 
            RowBox[{"8", " ", "d", " ", "\[DoubleStruckG]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["d", "8"], " ", "\[DoubleStruckG]1"}], "-", 
             RowBox[{
              SuperscriptBox["d", "7"], " ", "\[DoubleStruckG]1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Eta]h"}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[DoubleStruckG]1", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "-", 
                   RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[DoubleStruckG]1", " ", "\[Eta]h"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", "\[DoubleStruckG]2"}], "+", 
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "63"}], "+", 
                   RowBox[{"16", " ", "\[Beta]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", "\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "\[Beta]"}], "+", "\[Eta]h"}], ")"}]}], 
                "+", 
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"80", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                   RowBox[{"16", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                   RowBox[{"55", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"8", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"306", "-", 
                   RowBox[{"79", " ", "\[Eta]h"}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                   RowBox[{"8", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
                
                RowBox[{"4", " ", "\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "-", 
                   RowBox[{"7", " ", "\[Eta]h"}], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "\[Eta]h", "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]h"}], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
                
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "84"}], "-", 
                   RowBox[{"101", " ", "\[Eta]h"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"55", "+", 
                    RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42"}], "+", 
                    RowBox[{"11", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{"520", "-", 
                   RowBox[{"95", " ", "\[Eta]h"}], "-", 
                   RowBox[{"8", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"11", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"32", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[DoubleStruckG]2", " ", 
                 RowBox[{"(", 
                  RowBox[{"28", "-", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                   RowBox[{"5", " ", "\[Eta]h"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"9", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
                
                RowBox[{"\[DoubleStruckG]1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54"}], "-", 
                   RowBox[{"13", " ", "\[Eta]h"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "90"}], "+", 
                    RowBox[{"31", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[DoubleStruckG]2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "4"], "-", 
               RowBox[{"4", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
                  "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["d", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Beta]", "+", "\[Eta]\[Phi]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
                  "\[Eta]\[Phi]"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[DoubleStruckG]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                SuperscriptBox["d", "3"]}], "+", 
               SuperscriptBox["d", "4"], "+", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"4", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "\[Beta]"}], "+", 
                  RowBox[{"2", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", "\[Beta]", "+", 
                  RowBox[{"4", " ", "\[Eta]\[Phi]"}], "+", 
                  RowBox[{"\[Beta]", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "-", 
            RowBox[{"60", " ", "d"}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "4"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["d", "5"]}], "+", 
            SuperscriptBox["d", "6"]}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"8", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "12"], "-", 
             RowBox[{
              SuperscriptBox["d", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Eta]h"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "38"}], "+", 
                RowBox[{"16", " ", "\[Beta]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"8", " ", "\[Eta]h"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"7", " ", "\[Eta]h"}], "-", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "79"}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "-", 
                RowBox[{"268", " ", "\[Eta]h"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"67", "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"32", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", 
                   RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3122"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"428", "-", 
                   RowBox[{"292", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"599", " ", "\[Eta]h"}], "+", 
                RowBox[{"32", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"6", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", "d", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "-", 
                RowBox[{"109", " ", "\[Eta]h"}], "+", 
                RowBox[{"66", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", 
                   RowBox[{"9", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "64"}], "+", 
                   RowBox[{"79", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"128", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"13", " ", "\[Eta]h"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "186"}], "+", 
                   RowBox[{"83", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2540"}], "+", 
                RowBox[{"437", " ", "\[Eta]h"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "333"}], "+", 
                   RowBox[{"55", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "101"}], "+", 
                   RowBox[{"67", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "250"}], "+", 
                   RowBox[{"73", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"74", "+", 
                   RowBox[{"115", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "185"}], "-", 
                RowBox[{"161", " ", "\[Eta]h"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "589"}], "+", 
                   RowBox[{"261", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"6668", "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"68", "-", 
                   RowBox[{"40", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"740", " ", "\[Eta]h"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"48", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "85"}], "+", 
                   RowBox[{"46", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4856"}], "+", 
                   RowBox[{"556", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1598"}], "-", 
                RowBox[{"283", " ", "\[Eta]h"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"58", "+", 
                   RowBox[{"41", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "410"}], "+", 
                   RowBox[{"149", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1106"}], "+", 
                   RowBox[{"471", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "228"}], "+", 
                   RowBox[{"659", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"396", "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"856", "-", 
                   RowBox[{"312", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"1031", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "226"}], "+", 
                   RowBox[{"19", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"29", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4992"}], "+", 
                   RowBox[{"836", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", 
              SuperscriptBox["d", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "3"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"9", "-", "d"}]], " ", "N\[Phi]", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"d", "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "7"], "-", 
             RowBox[{"16", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Eta]\[Phi]"}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35"}], "+", 
                RowBox[{"8", " ", "\[Beta]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"2", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"5", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "28"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"23", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"7", " ", "\[Eta]\[Phi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"2", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"122", "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
                RowBox[{"24", " ", "\[Eta]\[Phi]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", 
                   RowBox[{"7", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "3"], "+", 
             RowBox[{"9", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", "d"}], "+", 
             SuperscriptBox["d", "2"], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], ";"}]], \
"Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834657713777886*^9, 3.834657749185596*^9}, {
   3.8346579294131117`*^9, 3.8346579391501923`*^9}, 3.834657973606708*^9, {
   3.834659351395894*^9, 3.834659357346925*^9}, {3.834662270051482*^9, 
   3.8346622855522623`*^9}, 3.834662322884305*^9, {3.834662387299341*^9, 
   3.834662389748127*^9}},ExpressionUUID->"1d60271d-db08-4cef-a20d-\
fecd3ff4f44a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["\[DoubleStruckG]", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b21f1bec-3f50-447a-9a3f-817e67dee065"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622388173437`*^9}, {
  3.834662492174343*^9, 
  3.83466249400379*^9}},ExpressionUUID->"4b76d456-020f-450c-b1cf-\
c16391fd606e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[DoubleStruckG]2Diagrams", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[DoubleStruckG]1", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", "\[DoubleStruckG]1", " ", 
          "\[DoubleStruckG]2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "d"}], "+", 
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "N\[Phi]"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[DoubleStruckG]2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[DoubleStruckG]2"}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["d", "2"], " ", "\[DoubleStruckG]2"}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", "\[DoubleStruckG]2"}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[DoubleStruckG]1"}], "+", 
               RowBox[{"7", " ", "\[DoubleStruckG]2"}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[DoubleStruckG]1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "6"], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["d", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "\[Beta]"}], "+", "\[Eta]h"}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["d", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["d", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "-", 
                   RowBox[{"7", " ", "\[Eta]h"}], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
                
                RowBox[{
                 SuperscriptBox["d", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "\[Eta]h", "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]h"}], "+", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
                
                RowBox[{"4", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{"28", "-", 
                   RowBox[{"2", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                   RowBox[{"5", " ", "\[Eta]h"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"9", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", "+", "d"}], ")"}], " ", "\[DoubleStruckG]2", " ", 
              
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["d", "7"], "-", 
                RowBox[{
                 SuperscriptBox["d", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["d", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"16", " ", "\[Beta]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{"10", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["d", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"138", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                   RowBox[{"13", " ", "\[Eta]h"}], "-", 
                   RowBox[{"16", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["d", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "-", 
                   RowBox[{"40", " ", "\[Eta]h"}], "+", 
                   RowBox[{"8", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
                
                RowBox[{"32", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "\[Eta]h"}], "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"9", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
                
                RowBox[{"4", " ", 
                 SuperscriptBox["d", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"86", "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"32", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                   RowBox[{"17", " ", "\[Eta]h"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62"}], "+", 
                    RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"16", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"7", " ", "\[Eta]h"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "+", 
                    RowBox[{"22", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckG]1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "4"], "-", 
               RowBox[{"4", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
                  "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["d", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Beta]", "+", "\[Eta]\[Phi]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
                  "\[Eta]\[Phi]"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", "d"}], ")"}], " ", "\[DoubleStruckG]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["d", "3"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "\[Beta]", "+", "\[Eta]\[Phi]"}], 
                 ")"}]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Eta]\[Phi]", "+", 
                  RowBox[{"\[Beta]", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"14", " ", "d"}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "3"]}], "-", 
            SuperscriptBox["d", "4"], "+", 
            SuperscriptBox["d", "5"]}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"10", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "10"], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["d", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", "\[Beta]"}], "+", "\[Eta]h"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"5", " ", "\[Eta]h"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"48", "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2016", "-", 
                   RowBox[{"820", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"832", "-", 
                   RowBox[{"652", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"39", " ", "\[Eta]h"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "86"}], "+", 
                RowBox[{"19", " ", "\[Eta]h"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", 
                   RowBox[{"22", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "375"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"56", " ", "\[Eta]h"}], "+", 
                RowBox[{"36", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"80", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"16", " ", "d", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"64", "-", 
                RowBox[{"11", " ", "\[Eta]h"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"6", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "248"}], "+", 
                   RowBox[{"113", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"139", "-", 
                RowBox[{"25", " ", "\[Eta]h"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "67"}], "+", 
                   RowBox[{"43", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "175"}], "+", 
                   RowBox[{"104", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "669"}], "+", 
                   RowBox[{"316", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"610", "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "-", 
                RowBox[{"141", " ", "\[Eta]h"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "+", 
                   RowBox[{"45", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "222"}], "+", 
                   RowBox[{"91", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "583"}], "+", 
                   RowBox[{"325", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"304", "-", 
                RowBox[{"59", " ", "\[Eta]h"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "142"}], "+", 
                   RowBox[{"79", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "688"}], "+", 
                   RowBox[{"442", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1468"}], "+", 
                   RowBox[{"719", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", 
              SuperscriptBox["d", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "3"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "6"], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "\[Beta]"}], "+", "\[Eta]\[Phi]"}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"20", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"7", " ", "\[Eta]\[Phi]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "\[Eta]\[Phi]", "+", 
               RowBox[{"2", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"5", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"28", "-", 
               RowBox[{"5", " ", "\[Eta]\[Phi]"}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "+", 
                  RowBox[{"9", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "3"], "+", 
             RowBox[{"9", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", 
             SuperscriptBox["d", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", "N\[Phi]", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", "d"}], "+", 
             SuperscriptBox["d", "2"], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", 
             SuperscriptBox["d", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.8346622806995487`*^9, 3.834662421760157*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"f4f112c4-825b-4fa8-8af1-c90f633707ea"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["\[DoubleStruckG]", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "71b8a8ef-cadf-4dbd-9caf-7d19c55287c0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["\[DoubleStruckG]", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5ba68878-7376-44ff-b6d1-ea3512b531d0"],
 "- Final"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 3.8346625195520372`*^9}, {3.8346633877948923`*^9, 
  3.8346633880946836`*^9}},ExpressionUUID->"d8b0f366-e70d-4b9f-88bf-\
a8aea508a133"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[DoubleStruckG]1", "=", 
   RowBox[{
    RowBox[{"\[DoubleStruckG]1", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "\[Eta]\[Phi]"}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"Plus", "@@", "\[Beta]\[DoubleStruckG]1Diagrams"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834662245657002*^9, 3.834662250168688*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"9a588bcb-9209-4ade-9bd0-371f590c1627"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[DoubleStruckG]2", "=", " ", 
   RowBox[{
    RowBox[{"\[DoubleStruckG]2", " ", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "\[Eta]\[Phi]"}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"Plus", "@@", "\[Beta]\[DoubleStruckG]2Diagrams"}]}]}], 
  ";"}]], "Input",
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"64562673-f694-4e8a-8054-f6216448d8f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Gravity + 1-Scalars: shift-symmetry, ",
 Cell[BoxData[
  FormBox["\[Beta]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dc1e034a-18ce-4448-a79b-e9f8d4ced496"],
 "-Dependent"
}], "Chapter",
 CellChangeTimes->{{3.834655564800387*^9, 3.8346556718455877`*^9}, {
  3.8346582178717327`*^9, 3.834658228628846*^9}, {3.834662854686927*^9, 
  3.83466286202964*^9}, {3.834662963203094*^9, 
  3.834662966599719*^9}},ExpressionUUID->"bad83f9c-4847-4f62-8a1e-\
367c58bef125"],

Cell[TextData[{
 "In this section we present the RG-equations derived from truncation defined \
by Eq. (3.1).\nThe results presented here were obtained in ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "a110e573-1683-4513-8e05-e728132f730d"],
 "-dimensions and with arbitrary gauge parameter ",
 Cell[BoxData[
  FormBox["\[Beta]", TraditionalForm]],ExpressionUUID->
  "e7627c0f-0ef1-475f-b4d5-3d247e2da2fa"],
 ".\n\ng represents a dimensionless coupling and follows the notation from \
Sec. 3.\n",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1a16d148-d927-4740-af0d-aa3b5f6e43d8"],
 " and ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "17bc1bd8-e5fd-4f3b-afc7-8a034c4b835f"],
 " denote the dimensionless Newton coupling and cosmological constant, \
respectively.\n\[Eta]h and \[Eta]\[Phi] denote the graviton and scalar field \
anomalous dimensions, respectively."
}], "Text",
 CellChangeTimes->{{3.8346636484263163`*^9, 3.8346638532360773`*^9}, {
   3.834667305330236*^9, 3.834667317456818*^9}, {3.83466752463708*^9, 
   3.8346675250358067`*^9}, {3.834667705149375*^9, 3.834667735217787*^9}, 
   3.834667783293498*^9},
 FontWeight->"Bold",ExpressionUUID->"b1fe2eeb-1f4d-4ad3-8b2d-b9a8be7a3066"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "\[Phi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9dd2ff39-40dd-4ef3-9848-5edef3cde06f"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622048652973`*^9}, {
  3.834662499967651*^9, 
  3.834662500180653*^9}},ExpressionUUID->"c94e01ca-ed4b-491b-9a31-\
d0a485f361ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]\[Phi]DiagramSingleScalar", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", "d"}]], " ", "g", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "d"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "5"], "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Eta]h"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"8", " ", "\[Beta]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Eta]h"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "\[Eta]h"}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"5", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], ";"}]], \
"Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834663233199588*^9, 3.834663254884501*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"feb0740c-ff95-475f-91a1-9c3b5afb41b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "g"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "03e5db97-240d-47fa-9d0d-77aa755c8148"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 3.834662486592956*^9}, {3.83466292648986*^9, 
  3.834662927903335*^9}},ExpressionUUID->"ad46442d-40ea-4618-89ea-\
98e038b16f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]gDiagramSingleScalar", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{"20", "+", 
         RowBox[{"6", " ", "d"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d", "-", "\[Eta]\[Phi]"}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{"48", "+", 
            RowBox[{"36", " ", "d"}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", "g", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "g", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "7"], "-", 
             RowBox[{
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Eta]h"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"16", " ", "\[Beta]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"32", "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"21", " ", "\[Eta]h"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"184", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                RowBox[{"21", " ", "\[Eta]h"}], "-", 
                RowBox[{"12", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"90", "-", 
                RowBox[{"63", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"46", "+", 
                   RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "-", 
                   RowBox[{"26", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "62"}], "+", 
                   RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"5", " ", "\[Eta]h"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "g", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["d", "3"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", "\[Eta]\[Phi]"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "\[Beta]", "+", "\[Eta]\[Phi]"}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"3", " ", "\[Beta]"}], "+", 
               RowBox[{"2", " ", "\[Eta]\[Phi]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"28", " ", "d"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "5"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"8", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"2", "-", 
             FractionBox["d", "2"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "d", "+", "\[Beta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "11"], "+", 
             RowBox[{
              SuperscriptBox["d", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", "\[Beta]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["d", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Eta]h"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"237", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{"13", " ", "\[Eta]h"}], "-", 
                RowBox[{"16", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "-", 
                RowBox[{"175", " ", "\[Eta]h"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"71", "+", 
                   RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "476"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"996", "-", 
                   RowBox[{"220", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"327", " ", "\[Eta]h"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "32"}], "+", 
                   RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"11", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"384", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"5", " ", "\[Eta]h"}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "58"}], "+", 
                   RowBox[{"27", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"484", "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "-", 
                   RowBox[{"252", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"313", " ", "\[Eta]h"}], "-", 
                RowBox[{"144", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "98"}], "+", 
                   RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "98"}], "+", 
                   RowBox[{"51", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"4", " ", 
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"441", "+", 
                RowBox[{"12", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", "\[Eta]h"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "-", 
                RowBox[{"30", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "130"}], "+", 
                   RowBox[{"79", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"64", " ", "d", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"84", "-", 
                RowBox[{"101", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "212"}], "+", 
                   RowBox[{"143", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "992"}], "+", 
                   RowBox[{"474", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"110", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "105"}], "+", 
                   RowBox[{"68", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "387"}], "+", 
                   RowBox[{"314", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "993"}], "+", 
                   RowBox[{"496", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "418"}], "-", 
                RowBox[{"79", " ", "\[Eta]h"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "86"}], "+", 
                   RowBox[{"69", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Beta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "406"}], "+", 
                   RowBox[{"243", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "552"}], "+", 
                   RowBox[{"404", " ", "\[Eta]h"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "808"}], "+", 
                   RowBox[{"954", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "\[Beta]"}], "-", 
                 RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
              
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Beta]", "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
                ")"}]}]}], ")"}], "3"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "6"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"23", "+", 
               RowBox[{"4", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "+", 
               RowBox[{"16", " ", "\[Beta]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"5", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
               RowBox[{"8", " ", "\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Eta]\[Phi]"}]}], ")"}]}], "-", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"14", " ", "\[Beta]"}], "+", 
               RowBox[{"2", " ", "\[Eta]\[Phi]"}], "+", 
               RowBox[{"5", " ", "\[Beta]", " ", "\[Eta]\[Phi]"}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "3"], "+", 
             RowBox[{"9", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Beta]"}], ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "\[Beta]"}], "-", 
                RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Beta]", "-", 
                RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
                RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
               ")"}]}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", "d"}], "+", 
             SuperscriptBox["d", "2"], "+", 
             RowBox[{"4", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "\[Beta]"}], "-", 
               RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Beta]", "-", 
               RowBox[{"2", " ", "\[CapitalLambda]"}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], ";"}]], \
"Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834663320434064*^9, 3.834663331583563*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"9e7e3ce1-f4f3-40cb-8b69-2d8d9a78c4d3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "g"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e412b350-d715-4863-9005-060f650f67c2"],
 " - Final"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 3.834662486592956*^9}, {3.83466292648986*^9, 
  3.834662927903335*^9}, {3.8346633797233467`*^9, 
  3.8346633801762342`*^9}},ExpressionUUID->"1b4c1f89-aae5-4dec-b239-\
5771445816ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g", "=", 
   RowBox[{
    RowBox[{"g", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "\[Eta]\[Phi]"}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"Plus", "@@", "\[Beta]gDiagramSingleScalar"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.834662245657002*^9, 3.834662250168688*^9}, {
  3.8346633962931747`*^9, 3.834663418898697*^9}},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->
  "In[274]:=",ExpressionUUID->"04036322-dd41-4d09-8388-c8250cb72d1b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Gravity + 2-Scalars: shift-symmetry, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9165de16-8b77-4e09-8a8f-a1ec173a3a84"],
 " "
}], "Chapter",
 CellChangeTimes->{{3.834655564800387*^9, 3.8346556718455877`*^9}, {
  3.8346582178717327`*^9, 3.834658228628846*^9}, {3.834662938867518*^9, 
  3.834662948862974*^9}},ExpressionUUID->"27e48338-83de-4152-bdaf-\
f7f90d6f349e"],

Cell[TextData[{
 "In this section we present the RG-equations derived from truncation defined \
by Eq. (4.1).\nThe results presented here were obtained in ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "1251d7d6-eaa1-4b80-8f0e-3d66a44c6682"],
 "-dimensions and with arbitrary gauge parameter ",
 Cell[BoxData[
  FormBox["\[Beta]", TraditionalForm]],ExpressionUUID->
  "f36bf4e8-9539-4b4a-a49e-7d9e069cf5f9"],
 ".\n\ng1, g2, h1 and h2 represent dimensionless couplings and follow the \
notation from Sec. 4.1.\n",
 Cell[BoxData[
  FormBox["G", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "440d48ec-fe93-4045-b103-4c0a7842c8aa"],
 " and ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "97a8f587-3197-4087-80c0-be7c222a08b3"],
 " denote the dimensionless Newton coupling and cosmological constant, \
respectively.\n\[Eta]h is the graviton anomalous dimension. \[Eta]1 and \
\[Eta]2 are the anomalous dimensions for the scalar fields ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1a807022-7bb6-4f19-b550-0114e92172ab"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c4ff6df1-9e7e-4517-9f49-4a87c705ad64"],
 "."
}], "Text",
 CellChangeTimes->{{3.8346636484263163`*^9, 3.834663872011791*^9}, {
   3.834667530327927*^9, 3.834667693340023*^9}, {3.83466774493019*^9, 
   3.834667746365222*^9}, 3.834667786086767*^9},
 FontWeight->"Bold",ExpressionUUID->"1abea546-04a3-4762-995a-a0699d2ad6a3"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b4fb4c4f-6726-4462-8576-0ff70ad3fd44"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "68e326bf-5560-4d63-8a27-90d9407a1811"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622048652973`*^9}, {
  3.834662499967651*^9, 3.834662500180653*^9}, {3.834662559296664*^9, 
  3.834662565175074*^9}},ExpressionUUID->"760603d0-7f98-4ecc-8b19-\
27b1996d59b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]1Diagrams", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", "g1", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", "h1"}], "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]2"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "d"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "3"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", "\[Eta]h"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"5", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]1"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]2Diagrams", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", "g2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", "h1"}], "+", 
            RowBox[{"2", " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]1"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"4", "-", "d"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "d"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"1", "-", 
             FractionBox["d", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["d", "2"], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "3"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", "\[Eta]h"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"5", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d", "-", "\[Eta]2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], ";"}]}], \
"Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834659154614973*^9, 3.834659160387102*^9}, {
   3.834659324496757*^9, 3.834659324669702*^9}, {3.8346606922501497`*^9, 
   3.834660709918234*^9}, {3.834661345293777*^9, 3.834661358835373*^9}, 
   3.834661406517036*^9},ExpressionUUID->"89d4e523-6bb3-4cf9-880d-\
7ca1c5a01797"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["g", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a9c1b086-f9e5-4b68-9994-de39733024b2"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["g", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dc0af763-a835-49eb-94c4-e322ed54e847"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 3.834662486592956*^9}, {3.834662574899333*^9, 
  3.8346625812540827`*^9}},ExpressionUUID->"ee1b8238-ec4f-4780-86ef-\
6321641799c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]g1Diagrams", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"6", " ", "d"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          SuperscriptBox["g1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["h1", "2"]}], "+", 
            RowBox[{"2", " ", "d", " ", "h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]2"}], ")"}]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "-", 
            RowBox[{"30", " ", "d"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", "g1", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", "g1", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "4"], "+", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Eta]h"}], ")"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", "g1", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "\[Eta]1"}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Eta]1"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"28", " ", "d"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "5"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "5"], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"336", "-", 
               RowBox[{"32", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", "\[Eta]h"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["d", "7"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"97", "+", 
               RowBox[{"3", " ", "\[Eta]1"}], "-", 
               RowBox[{"53", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"94", "+", 
               RowBox[{"3", " ", "\[Eta]1"}], "-", 
               RowBox[{"41", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", "\[Eta]1", "-", 
               RowBox[{"8", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "\[Eta]1", "-", 
               RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"648", "-", 
               RowBox[{"8", " ", "\[Eta]1"}], "+", 
               RowBox[{"68", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]1", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]g2Diagrams", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["h1", "2"]}], "+", 
            RowBox[{"2", " ", "d", " ", "h1", " ", 
             RowBox[{"(", 
              RowBox[{"h1", "+", 
               RowBox[{"2", " ", "h2"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"3", " ", "h2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"6", " ", "d"}], "+", 
            SuperscriptBox["d", "2"]}], ")"}], " ", 
          SuperscriptBox["g2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]2"}], ")"}]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "-", 
            RowBox[{"30", " ", "d"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", "g2", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", "g2", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "4"], "+", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Eta]h"}], ")"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"3", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", "g2", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", "\[Eta]2"}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Eta]2"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"28", " ", "d"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "5"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "5"], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"336", "-", 
               RowBox[{"32", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", "\[Eta]h"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["d", "7"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"97", "+", 
               RowBox[{"3", " ", "\[Eta]2"}], "-", 
               RowBox[{"53", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"94", "+", 
               RowBox[{"3", " ", "\[Eta]2"}], "-", 
               RowBox[{"41", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", "\[Eta]2", "-", 
               RowBox[{"8", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "\[Eta]2", "-", 
               RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"648", "-", 
               RowBox[{"8", " ", "\[Eta]2"}], "+", 
               RowBox[{"68", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]2", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", "\[Eta]h"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], ";"}]}], \
"Input",
 InitializationCell->True,
 CellChangeTimes->{{3.834658936802738*^9, 3.834658943565921*^9}, {
  3.834659329463333*^9, 3.834659337688377*^9}, {3.834660713690173*^9, 
  3.834660730783852*^9}, {3.8346611921064*^9, 3.8346611992839537`*^9}, {
  3.834661237522732*^9, 3.834661298367125*^9}, {3.8346626001763144`*^9, 
  3.834662601203636*^9}},ExpressionUUID->"4cd9c00c-344e-448b-8a84-\
09aa50601f77"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["h", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "494df4bc-d427-4ad4-ae69-6bb5eb1827d4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["h", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46439c84-2316-444a-a1f0-492439df77e6"],
 " - Diagrams"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
  3.834662484130398*^9, 3.834662486592956*^9}, {3.834662574899333*^9, 
  3.834662610903798*^9}},ExpressionUUID->"00630814-dbc7-4917-a956-\
cee72f94b2f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]h1Diagrams", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], "2"], " ", "h1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]1"}], ")"}]}], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], "2"], " ", "h1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", "h2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]2"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"h1", "+", "h2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"2", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"10", " ", "d"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", "h1"}], "-", 
            RowBox[{"8", " ", "d", " ", "h2"}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["d", "5"], " ", "h1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "h2"}], "+", 
               RowBox[{"h1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h1", " ", 
                RowBox[{"(", 
                 RowBox[{"54", "-", 
                  RowBox[{"11", " ", "\[Eta]h"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "h2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Eta]h"}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", "h1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"4", " ", "h1", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "h2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"h1", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"13", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"2", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
              ")"}]}], "+", 
            RowBox[{"h1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "d"}], "+", 
               SuperscriptBox["d", "2"], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Eta]1", "+", "\[Eta]2"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "-", 
            RowBox[{"60", " ", "d"}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "4"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["d", "5"]}], "+", 
            SuperscriptBox["d", "6"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            SuperscriptBox["d", "5"], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"496", "-", 
               RowBox[{"64", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{"208", " ", "\[Eta]h"}], "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", "\[Eta]h"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"8", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["d", "6"]}], "-", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"60", "+", 
               RowBox[{"5", " ", "\[Eta]1"}], "+", 
               RowBox[{"5", " ", "\[Eta]2"}], "-", 
               RowBox[{"48", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"3", " ", "\[Eta]1"}], "+", 
               RowBox[{"3", " ", "\[Eta]2"}], "-", 
               RowBox[{"18", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "100"}], "+", "\[Eta]1", "+", "\[Eta]2", "-", 
               RowBox[{"6", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "\[Eta]1", "+", "\[Eta]2", "+", 
               RowBox[{"4", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "82"}], "+", 
               RowBox[{"3", " ", "\[Eta]1"}], "+", 
               RowBox[{"3", " ", "\[Eta]2"}], "+", 
               RowBox[{"19", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "284"}], "+", 
               RowBox[{"5", " ", "\[Eta]1"}], "+", 
               RowBox[{"5", " ", "\[Eta]2"}], "+", 
               RowBox[{"88", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]h2Diagrams", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "g1", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "d", "-", "\[Eta]1"}], ")"}]}], "+", 
            RowBox[{"4", " ", "g2", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "d", "-", "\[Eta]2"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"2", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", "h1", " ", "h2", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"2", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["h1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "d"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "\[Eta]1", "+", "\[Eta]2"}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], ",", 
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "h2"}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["d", "2"], " ", "h2"}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", "h2"}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h1"}], "+", 
               RowBox[{"7", " ", "h2"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"4", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "h1", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "d", "-", "\[Eta]h"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", "d"}], ")"}], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               SuperscriptBox["d", "4"], "-", 
               RowBox[{"16", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "-", 
               RowBox[{"48", " ", "\[Eta]h"}], "-", 
               RowBox[{
                SuperscriptBox["d", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "\[Eta]h"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["d", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"7", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"1", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "h1", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"2", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", "d"}], ")"}], " ", "h2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", "d"}], "-", "\[Eta]1", "-", "\[Eta]2"}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"11", "-", "d"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"14", " ", "d"}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["d", "3"]}], "-", 
            SuperscriptBox["d", "4"], "+", 
            SuperscriptBox["d", "5"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"10", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "7"], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "\[Eta]1", "+", "\[Eta]2"}], ")"}]}],
             "-", 
            RowBox[{
             SuperscriptBox["d", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"144", "+", "\[Eta]1", "+", "\[Eta]2", "-", 
               RowBox[{"38", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["d", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["d", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", "\[Eta]h"}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "35"}], "+", 
               RowBox[{"11", " ", "\[Eta]h"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"40", "+", "\[Eta]1", "+", "\[Eta]2", "+", 
               RowBox[{"18", " ", "\[Eta]h"}]}], ")"}]}], "-", 
            RowBox[{"16", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "58"}], "+", "\[Eta]1", "+", "\[Eta]2", "+", 
               RowBox[{"24", " ", "\[Eta]h"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"d", " ", "\[CapitalLambda]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"9", "-", "d"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", "-", 
            FractionBox["d", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d", "-", "\[Eta]h"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"d", " ", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}]]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["d", "2"], "]"}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[3]:=",ExpressionUUID->"395c26c1-c86f-42c0-a65e-1ce6aca7e047"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["g", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c4a71ee3-b5eb-4b6d-85f3-59f753ef63f0"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["g", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b6df0172-b7d0-45a6-ad4b-f1cb28a35985"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["h", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "11c85b59-4fbf-48f5-be9e-3d5e8a794638"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["h", "2"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "43d5dfa1-0fe7-45d4-9e78-a8e538755905"],
 " - Final"
}], "Section",
 CellChangeTimes->{{3.834662184487252*^9, 3.8346622172289743`*^9}, {
   3.834662484130398*^9, 3.834662486592956*^9}, {3.834662574899333*^9, 
   3.834662628401423*^9}, 
   3.83466338504598*^9},ExpressionUUID->"b75a4a63-aad4-4ded-8332-\
8e70111247b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "\[Eta]1"}]}], ")"}], "g1"}], "+", 
    RowBox[{"Plus", "@@", "\[Beta]g1Diagrams"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{3.8346626342995167`*^9},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"b5c17c57-f7f9-4483-bbae-35f343375baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "\[Eta]1"}]}], ")"}], "g2"}], "+", 
    RowBox[{"Plus", "@@", "\[Beta]g2Diagrams"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{3.83466263548647*^9},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"71863962-4c04-4a6f-801e-2fff4b8ceecb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]h1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "\[Eta]1", "+", "\[Eta]2"}], ")"}], "h1"}], "+", 
    RowBox[{"Plus", "@@", "\[Beta]h1Diagrams"}]}]}], " ", ";"}]], "Input",
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"6e451a67-9452-407b-9f51-9d677b465e6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]h2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "\[Eta]1", "+", "\[Eta]2"}], ")"}], "h2"}], "+", 
    RowBox[{"Plus", "@@", "\[Beta]h2Diagrams"}]}]}], " ", ";"}]], "Input",
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"3298867f-648d-4ab6-bd4b-4a732fdf0c97"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1792, 985},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e59e9f93-3df3-4635-af46-5a44a21a7197"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 393, 12, 72, "Chapter",ExpressionUUID->"26c773ea-ecf4-463e-badc-2d979c935ff3"],
Cell[976, 36, 1354, 28, 150, "Text",ExpressionUUID->"19cfc80a-ce04-4757-b5a8-d8a38cb3afd4"],
Cell[CellGroupData[{
Cell[2355, 68, 363, 10, 70, "Section",ExpressionUUID->"79d58df7-2f62-4d28-9256-76a0f5dc0e8f"],
Cell[2721, 80, 8315, 219, 329, "Input",ExpressionUUID->"0e1245ba-a887-49fb-aaf6-681afad3f4d7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[11073, 304, 429, 12, 56, "Section",ExpressionUUID->"2a92eb7e-11c3-40ab-a79f-a5b96da6dc11"],
Cell[11505, 318, 42771, 1058, 774, InheritFromParent,ExpressionUUID->"1d60271d-db08-4cef-a20d-fecd3ff4f44a",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[54313, 1381, 428, 12, 56, "Section",ExpressionUUID->"4b76d456-020f-450c-b1cf-c16391fd606e"],
Cell[54744, 1395, 36750, 923, 743, "Input",ExpressionUUID->"f4f112c4-825b-4fa8-8af1-c90f633707ea",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[91531, 2323, 694, 19, 56, "Section",ExpressionUUID->"d8b0f366-e70d-4b9f-88bf-a8aea508a133"],
Cell[92228, 2344, 472, 12, 46, "Input",ExpressionUUID->"9a588bcb-9209-4ade-9bd0-371f590c1627"],
Cell[92703, 2358, 416, 11, 46, "Input",ExpressionUUID->"64562673-f694-4e8a-8054-f6216448d8f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93168, 2375, 504, 12, 69, "Chapter",ExpressionUUID->"bad83f9c-4847-4f62-8a1e-367c58bef125"],
Cell[93675, 2389, 1343, 29, 150, "Text",ExpressionUUID->"b1fe2eeb-1f4d-4ad3-8b2d-b9a8be7a3066"],
Cell[CellGroupData[{
Cell[95043, 2422, 394, 11, 70, "Section",ExpressionUUID->"c94e01ca-ed4b-491b-9a31-d0a485f361ac"],
Cell[95440, 2435, 7714, 205, 329, "Input",ExpressionUUID->"feb0740c-ff95-475f-91a1-9c3b5afb41b2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[103191, 2645, 435, 11, 71, "Section",ExpressionUUID->"ad46442d-40ea-4618-89ea-98e038b16f7e"],
Cell[103629, 2658, 32061, 817, 737, InheritFromParent,ExpressionUUID->"9e7e3ce1-f4f3-40cb-8b69-2d8d9a78c4d3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[135727, 3480, 485, 12, 57, "Section",ExpressionUUID->"1b4c1f89-aae5-4dec-b239-5771445816ca"],
Cell[136215, 3494, 510, 14, 46, "Input",ExpressionUUID->"04036322-dd41-4d09-8388-c8250cb72d1b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136774, 3514, 481, 12, 69, "Chapter",ExpressionUUID->"27e48338-83de-4152-bdaf-f7f90d6f349e"],
Cell[137258, 3528, 1673, 40, 150, "Text",ExpressionUUID->"1abea546-04a3-4762-995a-a0699d2ad6a3"],
Cell[CellGroupData[{
Cell[138956, 3572, 612, 17, 68, "Section",ExpressionUUID->"760603d0-7f98-4ecc-8b19-27b1996d59b9"],
Cell[139571, 3591, 9164, 264, 160, InheritFromParent,ExpressionUUID->"89d4e523-6bb3-4cf9-880d-7ca1c5a01797",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[148772, 3860, 664, 19, 57, "Section",ExpressionUUID->"ee1b8238-ec4f-4780-86ef-6321641799c5"],
Cell[149439, 3881, 29884, 831, 609, InheritFromParent,ExpressionUUID->"4cd9c00c-344e-448b-8a84-09aa50601f77",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[179360, 4717, 662, 19, 56, "Section",ExpressionUUID->"00630814-dbc7-4917-a956-cee72f94b2f0"],
Cell[180025, 4738, 33283, 924, 977, "Input",ExpressionUUID->"395c26c1-c86f-42c0-a65e-1ce6aca7e047",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[213345, 5667, 1084, 34, 57, "Section",ExpressionUUID->"b75a4a63-aad4-4ded-8332-8e70111247b4"],
Cell[214432, 5703, 392, 11, 46, "Input",ExpressionUUID->"b5c17c57-f7f9-4483-bbae-35f343375baf"],
Cell[214827, 5716, 389, 11, 46, "Input",ExpressionUUID->"71863962-4c04-4a6f-801e-2fff4b8ceecb"],
Cell[215219, 5729, 341, 9, 46, "Input",ExpressionUUID->"6e451a67-9452-407b-9f51-9d677b465e6f"],
Cell[215563, 5740, 341, 9, 46, "Input",ExpressionUUID->"3298867f-648d-4ab6-bd4b-4a732fdf0c97"]
}, Open  ]]
}, Open  ]]
}
]
*)


